Methods for high-precision determinations of radiative-leptonic decay form factors using lattice QCD

We present a study of lattice-QCD methods to determine the relevant hadronic form factors for radiative leptonic decays of pseudoscalar mesons. We provide numerical results for $D_s^+ \to \ell^+ \nu \gamma$. Our calculation is performed using a domain-wall action for all quark flavors and on a single RBC/UKQCD lattice gauge-field ensemble. The first part of the study is how to best control two sources of systematic error inherent in the calculation, specifically the unwanted excited states created by the meson interpolating field, and unwanted exponentials in the sum over intermediate states. Using a 3d sequential propagator allows for better control over unwanted exponentials from intermediate states, while using a 4d sequential propagator allows for better control over excited states. We perform individual analyses of the 3d and 4d methods as well as a combined analysis using both methods, and find that the 3d sequential propagator offers good control over both sources of systematic uncertainties for the smallest number of propagator solves. From there, we further improve the use of a 3d sequential propagator by employing an infinite-volume approximation method, which allows us to calculate the relevant form factors over the entire allowed range of photon energies. We then study improvements gained by performing the calculation using a different three-point function, using ratios of three-point functions, averaging over positive and negative photon momentum, and using an improved method for extracting the structure-dependent part of the axial form factor. The optimal combination of methods yields results for the $D_s^+ \to \ell^+ \nu \gamma$ structure-dependent vector and axial form factors in the entire kinematic range with statistical plus fitting uncertainties of order 5%, using 25 gauge configurations with 64 samples per configuration.

==> anc/FA_SD.txt <==
0.04935174 -0.06633447 0.005469375
0.09870347 -0.06296792 0.004491947
0.1974069 -0.05703991 0.003522161
0.2961104 -0.05230659 0.00281708
0.3948139 -0.04724302 0.002445218
0.4935174 -0.0426923 0.002035499
0.6909243 -0.0354479 0.002358568
0.8883312 -0.03207267 0.003060949
1.085738 -0.04097409 0.006611485
1.184442 -0.04818019 0.01191683


==> anc/FA_SD_c.txt <==
0.04935174 0.03211196 0.006547395
0.09870347 0.03028303 0.00477113
0.1974069 0.02652485 0.003638772
0.2961104 0.02342448 0.003121609
0.3948139 0.0214588 0.002582234
0.4935174 0.01986327 0.002189424
0.6909243 0.01702734 0.00180293
0.8883312 0.01496558 0.001560753
1.085738 0.01311785 0.001424916
1.184442 0.01215545 0.001271407


==> anc/FA_SD_s.txt <==
0.04935174 -0.09844643 0.001227643
0.09870347 -0.09325095 0.001593863
0.1974069 -0.08356477 0.001451503
0.2961104 -0.07573106 0.00133339
0.3948139 -0.06870183 0.001365356
0.4935174 -0.06255557 0.001184682
0.6909243 -0.05247524 0.001240671
0.8883312 -0.04703825 0.002224418
1.085738 -0.05409194 0.005962868
1.184442 -0.06033564 0.01048727


==> anc/FV.txt <==
0.04935174 -0.09940131 0.01102086
0.09870347 -0.08037295 0.006879645
0.1974069 -0.0581967 0.003858605
0.2961104 -0.04588051 0.001715989
0.3948139 -0.03812812 0.001471385
0.4935174 -0.0326521 0.001448082
0.6909243 -0.02608478 0.001074251
0.8883312 -0.02138936 0.001488028
1.085738 -0.01349734 0.001884558
1.184442 -0.01091848 0.00189363


==> anc/FV_c.txt <==
0.04935174 0.6192121 0.01119068
0.09870347 0.5005162 0.007825519
0.1974069 0.3648645 0.005741992
0.2961104 0.2888139 0.003997963
0.3948139 0.2400767 0.003387274
0.4935174 0.2060831 0.002873439
0.6909243 0.1612381 0.002162824
0.8883312 0.1326843 0.001704237
1.085738 0.112699 0.0014062
1.184442 0.1047676 0.001319538


==> anc/FV_s.txt <==
0.04935174 -0.7186135 0.01319318
0.09870347 -0.5808892 0.009133825
0.1974069 -0.4230612 0.005702897
0.2961104 -0.3346944 0.003964864
0.3948139 -0.2782048 0.003258912
0.4935174 -0.2387352 0.002756639
0.6909243 -0.1873229 0.002268372
0.8883312 -0.1540737 0.002240564
1.085738 -0.1261963 0.001985685
1.184442 -0.1156861 0.001855931

